SSNbayes: An R package for Bayesian spatio-temporal modelling on stream networks

Spatio-temporal models are widely used in many research areas from ecology to epidemiology. However, most covariance functions describe spatial relationships based on Euclidean distance only. In this paper, we introduce the R package SSNbayes for fitting Bayesian spatio-temporal models and making predictions on branching stream networks. SSNbayes provides a linear regression framework with multiple options for incorporating spatial and temporal autocorrelation. Spatial dependence is captured using stream distance and flow connectivity while temporal autocorrelation is modelled using vector autoregression approaches. SSNbayes provides the functionality to make predictions across the whole network, compute exceedance probabilities and other probabilistic estimates such as the proportion of suitable habitat. We illustrate the functionality of the package using a stream temperature dataset collected in Idaho, USA.

==> Codes_Case_study.R <==
#R codes to reproduce the results in the case study of the paper


# Installation
install.packages('SSNbayes', dependencies = T)

#Or from Github
library('devtools')
#remotes::install_github("EdgarSantos-Fernandez/SSNbayes" )

#Loading the libraries we will use
library('Rcpp')
library('rstan')
library('dplyr')
library('StanHeaders')
library('SSN')
library('bayesplot')
library('lubridate')
library('viridis')
library('ggrepel')
library('RColorBrewer')
library('SSNbayes')

rstan_options(auto_write = TRUE) # avoid recompilation
options(mc.cores = parallel::detectCores())

## Importing the SpatialStreamNetwork object
path <- system.file("extdata/clearwater.ssn", package = "SSNbayes")
n <- importSSN(path, predpts = "preds", o.write = TRUE)

## Import data.frame containing observations and covariates
clear <- readRDS(system.file("extdata/clear_obs.RDS", package = "SSNdata"))

## Create training and test datasets
seed <- '202103'
set.seed(seed)

ids <- clear[!is.na(clear$temp),]$pid
locs <- sample(ids, round(length(ids) * 0.30), replace = F )
locs <- sort(locs)

clear$y <- clear$temp_backup <- clear$temp # response variable 
clear[clear$pid %in% locs,]$y <- NA
clear$dataset <- 'train'
clear$dataset[locs] <- 'test'

## Line plot test and train datasets, by location, over time
colores <- brewer.pal(3, 'Set1')[1:2]
ggplot(clear) +
  geom_line(aes(x = date, y = temp_backup, group = locID))+
  geom_point(aes(x = date, y = temp_backup, color = dataset), size = 3)+
  scale_x_date(breaks = unique(clear$date),
               labels = unique(clear$date))+
  scale_color_manual(values = colores)+
  theme_bw()+
  theme(axis.text.x = element_text(angle = 45, vjust = 0.5, hjust=1))+
  labs(colour = "Dataset")+
  xlab('')+
  ylab("Temperature(°C)")+
  theme(axis.text=element_text(size=12),
        axis.title=element_text(size=13),
        legend.text=element_text(size=13),
        legend.title=element_text(size=13),
        axis.text.x = element_text(angle = 45, hjust=.5),
        strip.background =element_rect(fill='white'))

# Plotting the stream network 
clear.df <- SSNbayes::collapse(n, par = 'afvArea' )
clear.df$addfunccol_cat <- cut(clear.df$computed_afv,
                               breaks = seq(min(clear.df$computed_afv),
                                            max(clear.df$computed_afv),
                                            length.out=5),
                               labels = 1:4,
                               include.lowest = T)
col <- 'gray'

ggplot(clear.df) +
  geom_path(aes(X1, X2, group = slot, size = addfunccol_cat), lineend = 'round', linejoin = 'round', col = col)+
  geom_point(data = dplyr::filter(clear, clear$date == ymd('2012-08-01')) ,
             aes(x = UTM_Xcoord, y = UTM_Ycoord, col = temp_backup), size = 3)+
  geom_text(data = dplyr::filter(clear, clear$date == ymd('2012-08-01')),
            aes(x = UTM_Xcoord, y = UTM_Ycoord+1000, label = locID),size = 2)+
  scale_size_manual(values = seq(0.2,2,length.out = 5))+
  scale_color_viridis_c(option = 'C')+
  scale_shape_manual(values = c(16))+
  ylab("Latitude") +
  xlab("Longitude")+
  coord_fixed()+
  theme_bw()+
  guides(size = F)+
  labs(size="",colour = "Temperature(°C)")+
  theme(axis.text=element_text(size=12),
        axis.title=element_text(size=13),
        legend.text=element_text(size=13),
        legend.title=element_text(size=13),
        axis.text.x = element_text(angle = 45, hjust=1),
        strip.background =element_rect(fill='white'))

# creates the distance matrices
createDistMat(n, "preds" , o.write=TRUE, amongpred = TRUE)

# network id number
net_num <- as.numeric(as.character(distinct(rbind(
distinct(getSSNdata.frame(n), netID),
distinct(getSSNdata.frame(n, Name = "preds"), netID))) %>% pull()))


# It takes several minutes (~10 mins) to fit this model. 
# Please, be patient

# NB: If you want to skip fitting the model, you can import a stored version in the SSNdata package
# install_github("EdgarSantos-Fernandez/SSNdata")
# fit_ar <- readRDS(system.file("extdata//fit_ar.rds", package = "SSNdata"))


fit_ar <- ssnbayes(formula = y ~ SLOPE + elev + cumdrainag + air_temp + sin + cos,
                   data = clear, # data frame with covariates and resp variable
                   path = path,  # path to the SSN object
                   time_method = list("ar", "date"), # temporal model to use
                   space_method = list('use_ssn', c("Exponential.taildown")), # spatial model to use
                   iter = 3000, 
                   warmup = 1500,
                   chains = 3, 
                   net = net_num, # second network on the ssn object
                   addfunccol='afvArea', #variable to obtain spatial weights
                   seed = seed)  #for reproducibility


fit <- fit_ar
class(fit) <- c("stanfit") # changing the class, so we can use functions for stanfit objects 

stats <- summary(fit)$summary %>%
                       data.frame()
stats <- data.frame(Variable = rownames(stats), stats)


## Create plots of chain results for seven reg coef
mcmc_dens_overlay(
  fit, # NB: if it fails use array(fit)
  pars = paste0("beta[",1:7,"]"),
  facet_args = list(nrow = 1))

## Plot the distribution of phi
mcmc_intervals(
  fit,
  pars = paste0("phi"),
  point_size = .1,
  prob_outer = 0.95
) 


## Plot the nugget effect, partial sill and range
## parameter distributions for the tail-down model
mcmc_dens_overlay(
  fit,
  pars = c(
    "var_td",
    "alpha_td",
    "var_nug"),
  facet_args = list(nrow = 1)
)

## Format dataset before assessing predictive ability of the model
ypred <- data.frame(stats[grep("y\\[", row.names(stats)),])
ypred$ytrue <- clear$temp_backup
ypred$date <- rep(unique(clear$date), each = length(unique(clear$locID)) )
ypred$locID <- rep(1:length(unique(clear$locID)), times = length(unique(clear$date)))
ypred$dataset <- ifelse(ypred$sd == 0, 'obs', 'pred')
ypred$ypred <- ypred$mean
ypred$y <- clear$temp_backup
ypred$temp_pred_2.5 <- stats[grep('y',rownames(stats)),'X2.5.']
ypred$temp_pred_97.5 <- stats[grep('y',rownames(stats)),'X97.5.']
ypred$pid <- 1:nrow(ypred)


## Calculate the RMSE for the test dataset
rmse <- function(true, pred){ sqrt(mean( ( true - pred) ^ 2, na.rm= T) )}
(ypred %>% dplyr::filter(dataset == 'pred', pid %in% locs) %>%
    dplyr::summarise(rmse = rmse(ytrue , ypred)))

## Assing the prediction accuracy
## Plot the observed versus predicted temperature for the test dataset
filter(ypred, dataset == 'pred') %>% ggplot(.) +
  geom_point(aes(x = ytrue , y = ypred))+
  geom_errorbar(aes(x = ytrue, ymin = temp_pred_2.5, ymax = temp_pred_97.5))+
  geom_abline(intercept = 0, slope = 1)+
  facet_wrap(~locID, nrow = 3) +  coord_fixed() +
  xlab('True temperature (°C)') + ylab('Estimated temperature (°C)') +  theme_bw()+
  theme(
    axis.text=element_text(size=12),
    axis.title=element_text(size=13),
    legend.text=element_text(size=13),
    legend.title=element_text(size=13),
    axis.text.x = element_text(hjust=1, angle = 45), #angle = 45,
    strip.background =element_rect(fill='white'))+
  guides(size = F)+
  labs(size="", colour="Temp")

## Time series for 18 locations showing observations
## and predictions
cols <- brewer.pal(6, 'Paired'); cols <- c(cols[6], cols[2], cols[1], cols[1])
ggplot(ypred) +
  geom_point(aes(x = date, y = ypred, col = dataset),size = 2) +
  geom_line(aes(x = date, y = ypred)) +
  geom_errorbar(aes(x = date, ymin = temp_pred_2.5, ymax = temp_pred_97.5, col = dataset))+
  scale_color_manual(values = cols)+
  facet_wrap(~locID, nrow = 3)+
  theme_bw()+
  xlab('Date')+
  ylab('Temperature (°C)')+
  theme(
    legend.title = element_blank(),
    axis.text=element_text(size=14),
    axis.title=element_text(size=14),
    legend.text=element_text(size=14),
    #legend.title=element_text(size=13),
    axis.text.x = element_text(angle = 45, hjust=1), #
    strip.background =element_rect(fill='white'),
    strip.text.x = element_text(size = 14))+
  guides(size = F)+
  labs(size="", colour="Temp")


# Predictions
# It makes predictions using the fitted model

# reading the prediction dataset
clear_preds <- readRDS(system.file("extdata/clear_preds.RDS", package = "SSNbayes"))
clear_preds$y <- NA
ys_all <- NULL
clear$temp_traintest <- clear$y
clear$y <- clear$temp_backup  # training temp values
# will impute the missing ones in the observation dataset
temps <- data.frame(stats[grep("y\\[", row.names(stats)),'mean'])
clear[is.na(clear$y),]$y <- temps[is.na(clear$y),1]

# producing predictions: it takes a few seconds
pred <- predict(object = fit_ar, 
                path = path,
                obs_data = clear,
                pred_data = clear_preds,
                net = 2,
                nsamples = 100, # number of samples to use from the posterior in the stanfit object 
                addfunccol = 'afvArea', # variable used for spatial weights
                locID_pred = locID_pred,
                chunk_size = 60)


ys <- reshape2::melt(pred, id.vars = c('locID0', 'locID', 'date'), value.name ='y')
ys$iter <- gsub("[^0-9.-]", "", ys$variable)
ys$variable <- NULL

# Computing the network exceedance probability
limit <- 13 
ys$exc <- ifelse(ys$y > limit , 1, 0)

ys <- data.frame(ys) %>% dplyr::group_by(date, locID, locID0) %>% 
  dplyr::summarise(sd = sd(y, na.rm=T),
                   y_pred = mean(y, na.rm=T),
                   prop = mean(exc, na.rm=T)) 
ys <- dplyr::arrange(ys, locID)
clear_preds2 <- clear_preds %>% left_join(ys, by = c('locID', 'date' ))

# plotting the predictions and observations
colores <- brewer.pal(4, 'Set1')[1:4]
ggplot(clear) + 
  geom_line(aes(x = date, y = temp_backup, group = locID), color = colores[1])+
  geom_line(data= clear_preds2, aes( x = date, y = y_pred, group = locID), color = colores[2], alpha = 0.3)+
  scale_x_date(breaks = unique(clear$date), 
               labels = unique(clear$date))+
  scale_color_manual(values = colores)+
  theme_bw()+
  theme(axis.text.x = element_text(angle = 45, vjust = 0.5, hjust=1))+
  labs(colour = "Dataset")+
  xlab('')+
  ylab("Temperature(°C)")+
  theme(axis.text=element_text(size=12), 
        axis.title=element_text(size=13),
        legend.text=element_text(size=13),
        legend.title=element_text(size=13),
        axis.text.x = element_text(angle = 90, hjust=.5),
        strip.background =element_rect(fill='white'))

# plotting the predictions on the stream network
ggplot(clear.df) + 
  geom_path(aes(X1, X2, group = slot, size = addfunccol_cat), lineend = 'round', linejoin = 'round', col = col)+
  geom_point(data = dplyr::filter(clear, clear$date == ymd('2012-08-01')) ,
             aes(x = UTM_Xcoord, y = UTM_Ycoord, col = temp_backup),shape = 16, size = 2)+
  geom_point(data = dplyr::filter(clear_preds2, date == ymd('2012-08-01')) ,
             aes(x = NEAR_X, y = NEAR_Y, col = y_pred), shape = 18,size = 2.5)+
  scale_size_manual(values = seq(0.2,2,length.out = 5))+
  scale_color_viridis(option = 'C')+
  scale_shape_manual(values = c(16,18))+
  ylab("Latitude") +
  xlab("Longitude")+
  coord_fixed()+
  theme_bw()+
  guides(size = F)+
  labs(colour = "Temperature(°C)")+
  theme(axis.text=element_text(size=12), 
        axis.title=element_text(size=13),
        legend.text=element_text(size=13),
        legend.title=element_text(size=13),
        axis.text.x = element_text(angle = 45, hjust=1),
        strip.background =element_rect(fill='white'))


# Plotting the network exceedance probability
dates_August <- ymd("2012-08-01", "2013-08-01") 

ggplot(clear.df) + 
  geom_path(aes(X1, X2, group = slot, size = addfunccol_cat), lineend = 'round', linejoin = 'round', col = col)+
  geom_point(data = dplyr::filter(clear_preds2, date %in% dates_August) ,
             aes(x = NEAR_X, y = NEAR_Y, col = prop), size = 2)+
  scale_size_manual(values = seq(0.2,2,length.out = 5))+
  facet_wrap(~date, ncol = 2)+
  scale_color_viridis(option = 'C')+
  scale_shape_manual(values = c(200))+
  xlab("x-coordinate") +
  ylab("y-coordinate")+
  coord_fixed()+
  theme_bw()+
  theme(axis.text=element_text(size=12), 
        axis.title=element_text(size=13),
        legend.text=element_text(size=13),
        legend.title=element_text(size=13), 
        strip.text.x = element_text(size = 13),
        axis.text.x = element_text(angle = 45, hjust=1),
        strip.background =element_rect(fill='white'))+
  guides(size = F)+
  labs(size="", colour="exceedance")

# EOF







==> Codes_for_Appendix_simulated_example.R <==
# R codes to reproduce the results in the *Appendix*

library('Rcpp')
library('ggplot2')
library('RColorBrewer')
library('dplyr')
library('rstan')
library('bayesplot')
library('nlme')
library('SSN')
library('viridis')
library('SSNbayes')

rstan_options(auto_write = TRUE) # avoid recompilation
options(mc.cores = parallel::detectCores())
RNGkind(sample.kind = "Rounding")
Sys.setenv(LOCAL_CPPFLAGS = '-march=corei7 -mtune=corei7')


seed <- 202008
set.seed(seed)
path <- "./sim.ssn"

n <- createSSN(n = c(150),  # segments
               obsDesign = systematicDesign(3),
               predDesign = systematicDesign(0.3), 
               importToR = TRUE,
               path = path, # path where the sns object is saved
               treeFunction = iterativeTreeLayout)

plot(n, lwdLineCol = "addfunccol",  lwdLineEx = 8,
            lineCol = 4,  col = 1,  pch = 16,  xlab = "x-coordinate",  ylab = "y-coordinate")
plot(n, PredPointsID = "preds", add = T, pch = 16, col = "#E41A1C")

createDistMat(n, predpts = 'preds',o.write=TRUE, amongpreds = T) # creates the distance/weight matrices
rawDFobs <- getSSNdata.frame(n, "Obs")
rawDFpred <- getSSNdata.frame(n, "preds")

set.seed(seed)
# generating 3 continous covariates
rawDFpred[,"X1"] <- rnorm(length(rawDFpred[,1]))
rawDFpred[,"X2"] <- rnorm(length(rawDFpred[,1]))
rawDFpred[,"X3"] <- rnorm(length(rawDFpred[,1]))

rawDFobs[,"X1"] <- rnorm(length(rawDFobs[,1]))
rawDFobs[,"X2"] <- rnorm(length(rawDFobs[,1]))
rawDFobs[,"X3"] <- rnorm(length(rawDFobs[,1]))

n <- putSSNdata.frame(rawDFobs,n, Name = 'Obs')
n <- putSSNdata.frame(rawDFpred, n , Name = 'preds')

set.seed(seed)
sim.out <- SimulateOnSSN( n, 
                          ObsSimDF = rawDFobs,
                          PredSimDF = rawDFpred,
                          PredID = "preds",
                          formula = ~ X1 + X2 + X3,  
                          coefficients = c(10, 1, 0, -1),
                          CorModels = c("Exponential.taildown"), 
                          use.nugget = TRUE,
                          CorParms = c(3, 10, .1), 
                          addfunccol = "addfunccol")

sim.ssn <- sim.out$ssn.object
simDFobs <- getSSNdata.frame(sim.ssn, "Obs")
simDFobs <- getSSNdata.frame(sim.ssn, "preds")

# fitting model using SSN::glmssn
glmssn.out <- glmssn(Sim_Values ~ X1 + X2 + X3, sim.ssn,
                     CorModels = "Exponential.taildown",
                     addfunccol = "addfunccol")
summary(glmssn.out)

#======================================================
# generating time series

df_obs <- getSSNdata.frame(sim.ssn, "Obs")
df_obs$dataset <- 'train'
df_pred <- getSSNdata.frame(sim.ssn, "preds")
df_pred$dataset <- 'test'
df <- rbind(df_obs, df_pred)
df$dataset <- factor(df$dataset, levels = c('train', 'test'))

t <- 10 # days
df <- do.call("rbind", replicate(t, df, simplify = FALSE))# replicating the df
df$date <- rep(1:t, each = (nrow(df)/t)) 


set.seed(seed)
phi <- 0.8 
ar1 <- corAR1(form = ~ unique(df$date), value = phi) # can use corExp for 
AR1 <- Initialize(ar1, data = data.frame(unique(df$date)))

epsilon <- t(chol(corMatrix(AR1))) %*% rnorm(length(unique(df$date)), 0, 3)   #NB AR1 error

epsilon <- rep(epsilon, each = length(unique(df$locID)) ) + 
  rnorm(length(epsilon)*length(unique(df$locID)), 0, 0.25) # for all the dates


df$epsilon <- epsilon
df$y <- df$Sim_Values + df$epsilon # NB


ggplot(df) + 
  geom_line(aes(x = date, y = y, group = locID, col = dataset), alpha = 0.4) +
  ylab("Temperature (\u00B0C)")+
  facet_wrap(~dataset)+
  theme_bw()


df$date_num <- as.numeric(as.factor(df$date))
df <- df %>% dplyr::select(locID, pid, date, date_num, y, everything())

obs_data <- df[df$dataset == 'train',]
pred_data <- df[df$dataset == 'test',]

obs_data$pid <- rep(1:nrow(obs_data))
pred_data$pid <- rep(1:nrow(pred_data))


# 30 observation missing per date
set.seed(seed)
locs <- obs_data %>% dplyr::group_by(date) %>%
  do(sample_n(., round(points*0.3), replace = F)) %>% pull(pid) %>% sort()

#obs backup
obs_data$y_backup <- obs_data$y
obs_data[obs_data$pid %in% locs,]$y <- NA # setting it to NA

obs_data_coord <- data.frame(n@obspoints@SSNPoints[[1]]@point.coords)
obs_data_coord$locID <- factor(1:nrow(obs_data_coord))
obs_data_coord$locID <- as.numeric(as.character(obs_data_coord$locID))
obs_data$locID <- as.numeric(as.character(obs_data$locID))
obs_data <- obs_data %>% left_join(obs_data_coord, by = c('locID'))
obs_data$point <- 'Obs'

nets <- SSNbayes::collapse(n, par = 'addfunccol' )
nets$afv_cat <- cut(nets$computed_afv, 
                                 breaks = seq(min(nets$computed_afv),
                                              max(nets$computed_afv),
                                              length.out=6),
                                 labels = 1:5,
                                 include.lowest = T)

ggplot(nets) + 
  geom_path(aes(X1, X2, group = slot, size = afv_cat), lineend = 'round', linejoin = 'round', col = 'lightblue')+
  geom_point(data = dplyr::filter(obs_data, date %in% 1:10) , aes(x = coords.x1, y = coords.x2, col = y, shape = point), size = 1)+
  scale_size_manual(values = seq(0.2,2,length.out = 5))+
  facet_wrap(~date_num, nrow = 2)+
  scale_color_viridis(option = 'C')+
  scale_shape_manual(values = c(16,15))+
  xlab("x-coordinate") +
  ylab("y-coordinate")+
  theme_bw()


pred_data_coord <- data.frame(n@predpoints@SSNPoints[[1]]@point.coords)
pred_data_coord$locID <- factor(1:nrow(pred_data_coord))
pred_data_coord$locID <- as.numeric(as.character(pred_data_coord$locID))
pred_data_coord$locID <- length(unique(obs_data$locID)) + pred_data_coord$locID
pred_data$locID <- as.numeric(as.character(pred_data$locID))
pred_data <- pred_data %>% left_join(pred_data_coord, by = c('locID'))
pred_data$point <- 'pred'


fit_td <- ssnbayes(formula = y ~ X1 + X2 + X3, 
                   data = obs_data,
                   path = path,
                   time_method = list("ar", "date"), # temporal model to use
                   space_method = list('use_ssn', c("Exponential.taildown")), # spatial model to use
                   iter = 4000,
                   warmup = 2000,
                   chains = 3,
                   addfunccol = 'addfunccol',
                   loglik = T)

fits <- fit_td
class(fits) <- c("stanfit")

stats_td <- summary(fits)
stats_td <- stats_td$summary


## Create plots of chain results for seven reg coef
mcmc_dens_overlay(
  fits, # 
  pars = paste0("beta[",1:3,"]"),
  facet_args = list(nrow = 1)) 

## Plot the distribution of phi
mcmc_intervals(
  fit,
  pars = paste0("phi"),
  point_size = .1,
  prob_outer = 0.95
) 


## Plot the nugget effect, partial sill and range
## parameter distributions for the tail-down model
mcmc_dens_overlay(
  fit,
  pars = c(
    "var_td",
    "alpha_td",
    "var_nug"),
  facet_args = list(nrow = 1)
)

# How good are the predictions?

ypred <- data.frame(stats_td[grep("y\\[", row.names(stats_td)),])
ypred$ytrue <- obs_data$y_backup #
ypred$date <- rep(1:t, each = 50)
ypred$dataset <- ifelse(ypred$sd == 0, 'obs', 'pred')
ypred$td_exp <- ypred$mean

 filter(ypred, dataset == 'pred') %>% ggplot() + 
  geom_errorbar(data = ypred, aes(x=ytrue, ymin=X97.5., ymax=X2.5.), col = 2, width=0.5, size=0.5, alpha = 0.75) +
  geom_point(aes(x = ytrue , y = td_exp), col = 2)+
  geom_abline(intercept = 0, slope = 1)+
  facet_wrap(~date, nrow = 2) +  coord_fixed() +  
  xlab('y true') + ylab('y estimated') +  theme_bw()

(rmse <- sqrt(mean( ( (ypred$ytrue) - ypred$td_exp)^2)))

# coverage
ypred$cov <- ifelse(ypred$ytrue > ypred$X2.5. & ypred$ytrue<ypred$X97.5,1,0)
filter(ypred, dataset == 'pred') %>% 
  group_by(dataset) %>%
  dplyr::summarize(mean(cov))










set.seed(seed)
locID_pred <- sort(unique(pred_data$locID))

obs_data$y_traintest <- obs_data$y
obs_data$y <- obs_data$y_backup  # training temp values

# producing predictions: it takes a few seconds
pred <- predict(object = fit_td, 
                path = path,
                obs_data = obs_data,
                pred_data = pred_data,
                net = 1,
                nsamples = 100, # number of samples to use from the posterior in the stanfit object 
                addfunccol = 'addfunccol', # variable used for spatial weights
                locID_pred = locID_pred,
                chunk_size = 60)


ys <- reshape2::melt(pred, id.vars = c('locID0', 'locID', 'date'), value.name ='y')
ys$iter <- gsub("[^0-9.-]", "", ys$variable)
ys$variable <- NULL




# Computing the network exceedance probability
limit <- 13 
ys$exc <- ifelse(ys$y > limit , 1, 0)

ys <- data.frame(ys) %>% dplyr::group_by(date, locID, locID0) %>% 
  dplyr::summarise(sd = sd(y, na.rm=T),
                   y_pred = mean(y, na.rm=T),
                   prop = mean(exc, na.rm=T)) 
ys <- dplyr::arrange(ys, locID)

pred_data2 <- pred_data %>% left_join(ys, by = c('locID', 'date' ))

# plotting the predictions and observations
colores <- brewer.pal(4, 'Set1')[1:4]
ggplot(obs_data) + 
  geom_line(aes(x = date, y = y_backup, group = locID), color = colores[1])+
  geom_line(data= pred_data2, aes( x = date, y = y_pred, group = locID), color = colores[2], alpha = 0.3)+
  scale_color_manual(values = colores)+
  theme_bw()+
  theme(axis.text.x = element_text(angle = 45, vjust = 0.5, hjust=1))+
  labs(colour = "Dataset")+
  xlab('')+
  ylab("Temperature(°C)")+
  theme(axis.text=element_text(size=12), 
        axis.title=element_text(size=13),
        legend.text=element_text(size=13),
        legend.title=element_text(size=13),
        axis.text.x = element_text(angle = 90, hjust=.5),
        strip.background =element_rect(fill='white'))

# plotting the predictions on the stream network
ggplot(nets) + 
  geom_path(aes(X1, X2, group = slot, size = afv_cat), lineend = 'round', linejoin = 'round', col = col)+
  geom_point(data = dplyr::filter(obs_data, obs_data$date == 1) ,
             aes(x = coords.x1, coords.x2, col = y_backup),shape = 16, size = 2)+
  geom_point(data = dplyr::filter(clear_preds2, date == 1) ,
             aes(x = coords.x1, y = coords.x1, col = y_pred), shape = 18,size = 2.5)+
  scale_size_manual(values = seq(0.2,2,length.out = 5))+
  scale_color_viridis(option = 'C')+
  scale_shape_manual(values = c(16,18))+
  ylab("Latitude") +
  xlab("Longitude")+
  coord_fixed()+
  theme_bw()+
  guides(size = F)+
  labs(colour = "Temperature(°C)")+
  theme(axis.text=element_text(size=12), 
        axis.title=element_text(size=13),
        legend.text=element_text(size=13),
        legend.title=element_text(size=13),
        axis.text.x = element_text(angle = 45, hjust=1),
        strip.background =element_rect(fill='white'))


# Plotting the network exceedance probability
dates_ <- c(5,7)

ggplot(nets) + 
  geom_path(aes(X1, X2, group = slot, size = afv_cat), lineend = 'round', linejoin = 'round', col = col)+
  geom_point(data = dplyr::filter(pred_data2, date %in% dates_) ,
             aes(x = coords.x1, y = coords.x2, col = prop), size = 1)+
  scale_size_manual(values = seq(0.2,2,length.out = 5))+
  facet_wrap(~date, ncol = 2)+
  scale_color_viridis(option = 'C')+
  scale_shape_manual(values = c(200))+
  xlab("x-coordinate") +
  ylab("y-coordinate")+
  coord_fixed()+
  theme_bw()+
  theme(axis.text=element_text(size=12), 
        axis.title=element_text(size=13),
        legend.text=element_text(size=13),
        legend.title=element_text(size=13), 
        strip.text.x = element_text(size = 13),
        axis.text.x = element_text(angle = 45, hjust=1),
        strip.background =element_rect(fill='white'))+
  guides(size = F)+
  labs(size="", colour="exceedance")


# EOF


